Comparative Analysis of Discrete and Continuous Action Spaces in Reservoir Management and Inventory Control Problems

This paper presents a comparative analysis of discrete and continuous action spaces within the contexts of reservoir management and inventory control problems. We explore the computational trade-offs between discrete action discretizations and continuous action settings, focusing on their effects on time complexity and space requirements across different horizons. Our analysis includes a detailed evaluation of discretization levels in reservoir management, highlighting that finer discretizations approach the performance of continuous actions but at increased computational costs. For inventory control, we investigate deterministic and stochastic demand scenarios, demonstrating the exponential growth in time and space with increasing discrete actions and inventory items. We also introduce a novel symbolic approach for solving continuous problems in hybrid MDPs (H-MDPs), utilizing a new XADD data structure to manage piecewise symbolic value functions. Our results underscore the challenges of scaling solutions and provide insights into efficient handling of discrete and continuous action spaces in complex decision problems. Future research directions include exploring heuristic search methods and improved approximations for enhancing the practicality of exact solutions.

==> Figures1/camdp/source/Refinement.m <==
noP = [1    10   703;
    2   36  7968;
    3   102  147484;
    4   191  651187;
    5   245  37102453;
    6   381  50778063]

Res = [1   9   426;
    2   32  25029840;
    3   95  31226169]

iter = noP(:,1)

figure;
hold on;
xlabel('Horizon', 'FontSize', 16);
ylabel('Node Number', 'FontSize', 16);
title('Reservoir Management', 'FontSize', 16);
set(gca,'XTick',1:1:6);
%axes('FontSize', 16);
plot(1:6, noP(:,2), '-.r^');
plot(1:3, Res(:,2), '--b*');

legend('With LP-solver','With LP and SAT solvers',2);
hold off;


%%
figure;
semilogy(iter,noP(:,3), '--r*');
hold on;
semilogy(iter(1:3),Res(:,3), '-bo');
xlabel('Horizon', 'FontSize', 16);
ylabel('Time(ms)', 'FontSize', 16);
title('Reservoir Management', 'FontSize', 16);
set(gca,'XTick',1:1:6);
legend('With LP-solver','With LP and SAT solvers',2);
hold off;

==> Figures1/camdp/source/Rover.m <==
noR = [1    5   39;
    2   16  323;
    3   27  1103;
    4   39  1859;
    5   39  2478;
    6   39  2892]

noRL = [1   5   26;
    2   27  221;
    3   259  1986;
    4   1839  93951]

RL = [1    5   61;
    2   14  535;
    3   22  1564;
    4   31  6083;
    5   30   11065;
    6   30   16343]

iter = noR(:,1)

figure;
hold on;
xlabel('Horizon', 'FontSize', 24);
ylabel('Node Number', 'FontSize', 24);
title('NonLinear Rover', 'FontSize', 24);
set(gca,'XTick',1:1:6);
 %axes('FontSize', 20);
plot(1:4, noRL(:,2), '-.r^');
plot(1:6, noR(:,2), '--b*');
plot(1:6, RL(:,2), '--g*');

legend('Without Pruning','Without Redundant Pruning', 'Inconsisent and Redundant Pruning',3);
hold off;


%%
figure;
semilogy(iter(1:4),noRL(:,3), '--r*');
hold on;
semilogy(iter,noR(:,3), '-bo');
semilogy(iter,RL(:,3), '-.ks');
xlabel('Horizon', 'FontSize', 24);
ylabel('Time(ms)', 'FontSize', 24);
%title('Inventory Control', 'FontSize', 16);
set(gca,'XTick',1:1:6);
legend('Without Pruning','Without Redundant Pruning', 'Inconsisent and Redundant Pruning',3);
hold off;

==> Figures1/camdp/source/inventory1-6.m <==
SA1D = [1    5   47;
    2   7  203;
    3   7  437;
    4   5  577;
    5   5  702;
    6   5  811 ]

SA1S = [1   9   172;
    2   14  952;
    3   11  2013;
    4   17  2918;  
    5   20  5118;
    6   17  7006]

SA2D = [1    7   720;
    2   18  5016;
    3   43  12701;
    4   9  17069;
	5   7  18345;
	6   7  19407]

SA2S = [1   16   1459;
    2   38  18980;
    3   52  82101;
    4   79  253003;  
    5   21  490555;
    6   27  501219]

SA3D = [1    15   2180;
    2   16  35782;
    3   32  100974;
    4   39  627762;
	5   18  757605;
	6   24  904707]

E = [12 267;
     203  15099;
     Inf Inf];



hold on;
xlabel('Horizon', 'FontSize', 16);
ylabel('Size of V^h (Nodes)', 'FontSize', 16);
title('Inventory Control', 'FontSize', 16);
set(gca,'XTick',1:1:6);
% axes('FontSize', 16);
plot(1:6, SA1D(:,2), '--r*');
plot(1:6, SA1S(:,2), ':ro');
plot(1:6, SA2D(:,2), '--g*','linewidth',2);
plot(1:6, SA2S(:,2), ':go','linewidth',2);
plot(1:6, SA3D(:,2), '-b*');
plot(1:3, E(:,1), '-.ks');

legend('1 Item, DD ','1 Item, SD ', '2 Item,DD','2 Item, SD', '3 Item, DD','1 Item, DD,no pruning', 6, 'FontSize', 16);
hold off;


%%

figure;
semilogy(1:6,SA1D(:,3), '--r*');
hold on;
semilogy(1:6,SA1S(:,3), ':ro');
semilogy(1:6,SA2D(:,3), '--g*','linewidth',2);
semilogy(1:6, SA2S(:,3), ':go','linewidth',2);
semilogy(1:6,SA3D(:,3), '-b*');
semilogy(1:6,E(:,2), '-.ks');
xlabel('Horizon', 'FontSize', 16);
ylabel('Time(ms)', 'FontSize', 16);
title('Inventory Control', 'FontSize', 16);
set(gca,'XTick',1:1:6);
legend('1 Item, DD ','1 Item, SD ', '2 Item,DD','2 Item, SD', '3 Item, DD','1 Item, DD,no pruning', 6, 'FontSize', 16);
hold off;

==> Figures1/camdp/source/inventory1_6.m <==
SA1D = [1    5   47;
    2   7  203;
    3   7  437;
    4   5  577;
    5   5  702;
    6   5  811 ]

SA1S = [1   9   172;
    2   14  952;
    3   11  2013;
    4   17  2918;  
    5   20  5118;
    6   17  7006]

SA2D = [1    7   720;
    2   18  5016;
    3   43  12701;
    4   9  17069;
	5   7  18345;
	6   7  19407]

SA2S = [1   16   1459;
    2   38  18980;
    3   52  82101;
    4   79  253003;  
    5   21  490555;
    6   27  501219]

SA3D = [1    15   2180;
    2   16  35782;
    3   32  100974;
    4   39  627762;
	5   18  757605;
	6   24  904707]

E = [12 267;
     203  15099;
     Inf Inf];



hold on;
xlabel('Horizon', 'FontSize', 16);
ylabel('Size of V^h (Nodes)', 'FontSize', 16);
title('Inventory Control', 'FontSize', 16);
set(gca,'XTick',1:1:6);
% axes('FontSize', 16);
plot(1:6, SA1D(:,2), '--r*');
plot(1:6, SA1S(:,2), ':ro');
plot(1:6, SA2D(:,2), '--g*','linewidth',2);
plot(1:6, SA2S(:,2), ':go','linewidth',2);
plot(1:6, SA3D(:,2), '--b*');
plot(1:3, E(:,1), '-.ks');

legend('1 Item, DD ','1 Item, SD ', '2 Item,DD','2 Item, SD', '3 Item, DD','1 Item, DD,no pruning', 6, 'FontSize', 16);
hold off;


%%

figure;
semilogy(1:6,SA1D(:,3), '--r*');
hold on;
semilogy(1:6,SA1S(:,3), ':ro');
semilogy(1:6,SA2D(:,3), '--g*','linewidth',2);
semilogy(1:6, SA2S(:,3), ':go','linewidth',2);
semilogy(1:6,SA3D(:,3), '--b*');
semilogy(1:3,E(:,2), '-.ks');
xlabel('Horizon', 'FontSize', 16);
ylabel('Time(ms)', 'FontSize', 16);
title('Inventory Control', 'FontSize', 16);
set(gca,'XTick',1:1:6);
legend('1 Item, DD ','1 Item, SD ', '2 Item,DD','2 Item, SD', '3 Item, DD','1 Item, DD,no pruning', 6, 'FontSize', 16);
hold off;
